Approximation by Simple Poles -- Part I: Density and Geometric Convergence Rate in Hardy Space

Optimal linear feedback control design is a valuable but challenging problem due to nonconvexity of the underlying optimization and infinite dimensionality of the Hardy space of stabilizing controllers. A powerful class of techniques for solving optimal control problems involves using reparameterization to transform the control design to a convex but infinite dimensional optimization. To make the problem tractable, historical work focuses on Galerkin-type finite dimensional approximations to Hardy space, especially those involving Lorentz series approximations such as the finite impulse response appproximation. However, Lorentz series approximations can lead to infeasibility, difficulty incorporating prior knowledge, deadbeat control in the case of finite impulse response, and increased suboptimality, especially for systems with large separation of time scales. The goal of this two-part article is to introduce a new Galerkin-type method based on approximation by transfer functions with a selection of simple poles, and to apply this simple pole approximation for optimal control design. In Part I, error bounds for approximating arbitrary transfer functions in Hardy space are provided based on the geometry of the pole selection. It is shown that the space of transfer functions with these simple poles converges to the full Hardy space, and a uniform convergence rate is provided based purely on the geometry of the pole selection. This is then specialized to derive a convergence rate for a particularly interesting pole selection based on an Archimedes spiral. In Part II, the simple pole approximation is combined with system level synthesis, a recent reparameterization approach, to develop a new control design method. This technique is convex and tractable, always feasible, can include prior knowledge, does not result in deadbeat control, and works well for systems with large separation of tim

==> figs/hinfty_example.m <==

A = [0.99 0;
     2 0.3];

B = [0;
     1];

plot_norms = 0;

run_sls = 1;
run_pfd = 1;

Q = eye(2);
R = eye(1);

poles = 0; % desired number
%poles = 36
%poles = 84
%poles = 50

%T = 350; % length of FIR approximation
%TT = 1000; % size of convolution matrix

T = 300
%T = 400
%T = 200
%T = 100
T = 1000

Ts = [20 50 100 300];% 500];
%Ts = [5 10 15]

% tolerance if want to remove small values from M and N in objective:
%tol = 1e-8;
tol = 0

%T = 100
%TT = 1000;


%(T,TT) = (20,500) - 30 seconds per iteration
%(T,TT) = (20,1000) - 4 minutes per iteration
%(T,TT) = (100,1000) - 16 minutes per iteration

if plot_norms

% for checking size of impulse response as a function of time:
vals = [];
[V,J] = jordan(A);
Vi = inv(V);

num = 575;
mats = zeros(num,size(A,1),size(A,2));

for k=1:num
    mat = V*(J^(k-1))*Vi;
    vals = [vals norm(mat,2)];
    mats(k,:,:) = mat;
end

figure(1)
plot(1:num,vals,'b');
hold on;
plot(linspace(0,num,100),0*linspace(0,num,100)+1,'k--');
axis([0 num 0 3]);
hold off;
xlabel('Time Step n');
ylabel('||\Phi_x(n)||_2');
fixPlot(1);

indeces = find(vals < 1);
index = indeces(1)

z = tf('z');
T = inv(z*eye(2) - A);

[y,t] = impulse(T);
length(t)

vals2 = [];
for i=1:length(t)
    vals2 = [vals2 norm(squeeze(y(i,:,:)))];
end
% figure(1)
% hold on;
% plot(1:(length(t)-1),vals2(2:end),'r');
% hold off;

stop

end

% % old:
% %sizes = [700 1000 1200 1500 2000 2500 5000 10000];
% %norms = [];

% % results:
% %norms = [437.6881  442.1327  443.5085  444.6650  445.5881  446.0241  ...
% %         446.6172  446.7687];
% %percents = [0.9797    0.9896    0.9927    0.9953    0.9974    0.9983  ...
% %            0.9997    1.0000];

% stop

% sizes = [1000 1100 1200 5000];
% norms = [];

% num = 330;

% for i=1:length(sizes)
%     i
%     tic;
%     size = sizes(i);
%     for j=1:num
%         if j==1
%             M = kron(diag(ones(size-j,1)),squeeze(mats(j,:,:)));
%         else
%             M = M + kron(diag(ones(size-j,1),-j+1),squeeze(mats(j,:,:)));
%         end
%     end
%     norms = [norms norm(M,2)];
%     toc;
% end

% figure(2)
% plot(1:length(norms),norms)

% %new:

% norms =  [711.4896  712.0852  712.5425  714.8826];
% percents = [0.9953    0.9961    0.9967    1.0000];

% stop

n = size(A,2);
m = size(B,2);

%% Finite Impulse Response

if run_sls
    
Phixs = cell(1,length(Ts));
Phius = cell(1,length(Ts));
    
for ii=1:length(Ts)
    
T = Ts(ii);    

Phi_x = sdpvar(n,n*T,'full');
Phi_u = sdpvar(m,n*T,'full');

%M1 = kron(diag(ones(TT,1)),eye(T));
%M2 = kron(diag(ones(TT-1,1),-1),eye(T));

% Objective = ...
%     norm(kron(diag(ones(TT,1)),Phi_x(:,1:T)) ...
%          + kron(diag(ones(TT-1,1),-1),Phi_x(:,(T+1):(2*T))),2);


% Mx = kron(diag(ones(TT,1)),Phi_x(:,1:n));
% Mu = kron(diag(ones(TT,1)),Phi_u(:,1:n));
% for i=2:T
%     Mx = Mx + kron(diag(ones(TT-(i-1),1),-(i-1)),...
%                    Phi_x(:,((i-1)*n+1):(i*n)));
%     Mu = Mu + kron(diag(ones(TT-(i-1),1),-(i-1)),...
%                    Phi_u(:,((i-1)*n+1):(i*n)));
% end
% Objective = norm(Mx,2) + norm(Mu,2);


% [Q*Phi_x
%  R*Phi_u]


disp('Making objective');
tic;

% H_infinity norm in objective:
% Mobj = kron(diag(ones(TT,1)),[Q*Phi_x(:,1:n);R*Phi_u(:,1:n)]);
% for i=2:T
%     Mobj = Mobj + kron(diag(ones(TT-(i-1),1),-(i-1)),...
%                    [Q*Phi_x(:,((i-1)*n+1):(i*n));R*Phi_u(:,((i-1)*n+1):(i*n))]);
                   
% end
% Objective = norm(Mobj,2);

Mobj = [Q*Phi_x;
        R*Phi_u];
Objective = norm(Mobj,'fro');

disp('Objective made');
toc;

disp('Making constraints');
tic;

Constraints = [Phi_x(:,1:n) == eye(n)];

for i=1:(T-1)
    Constraints = [Constraints, ...
        Phi_x(:,(i*n+1):((i+1)*n)) - A*Phi_x(:,((i-1)*n+1):(i*n)) ...
        - B*Phi_u(:,((i-1)*n+1):(i*n)) == 0];
end

disp('Constraints made');
toc;

% SLS stability constraint:
%gamma = 1;
%V = A*Phi_x(:,((T-1)*n+1):(T*n)) + B*Phi_u(:,((T-1)*n+1):(T*n));
%Constraints = [Constraints,norm(V,2) <= gamma];


% Phi_x = \sum_{i=1}^T G_i 1/z^i
% Phi_u = \sum_{i=1}^T H_i 1/z^i


% (zI-A)Phi_x - B Phi_u = I

% \sum_{i=0}^{T-1} G_{i+1} 1/z^i - \sum_{i=1}^T AG_i 1/z^i - \sum_{i=1}^T BH_i 1/z^i = I

% i=0:
% G_1 = I

% i \in [1,T-1]:
% G_{i+1} = AG_i + BH_i

% i=T:
% V = AG_T + BH_T

% Set some options for YALMIP and solver
options = sdpsettings('verbose',1,'solver','mosek');

% Solve the problem
sol = optimize(Constraints,Objective,options);

obj = value(Objective);

x = value(Phi_x);
u = value(Phi_u);

z = tf('z');


Phix = x(:,1:n)/z;
for i=2:T
   Phix = Phix + x(:,((i-1)*n+1):(i*n))/(z^i);
end

Phiu = u(:,1:n)/z;
for i=2:T
   Phiu = Phiu + u(:,((i-1)*n+1):(i*n))/(z^i);
end

Phi0 = inv(z*eye(2)-A);

%figure(1)
%bode(Phix,Phi0)

%figure(2)
%bode(Phiu)

toc;

%Phix_sls = Phix;
%Phiu_sls = Phiu;

Phixs{ii} = Phix;
Phius{ii} = Phiu;

end

end

%% Partial Fraction Decomposition

T = 500;

if run_pfd
    
pu = generate_poles(poles,5);
evals = eig(A);
px = [evals' pu];

Pu = length(pu);
Pc = 2*Pu;
Px = 2 + Pc;

Phi_x = sdpvar(n,n*Px,'full');
%Phi_u = sdpvar(m,n*Pc,'full');
Phi_u = sdpvar(m,n*Px,'full');

% % H_infinity norm in objective:
% % real poles
% ptemp = diag(ones(TT,1));
% pole = evals(1);
% for i=2:T
%     ptemp = ptemp + (pole^(i-1))*diag(ones(TT-(i-1),1),-(i-1));
% end
% Mobj = kron(ptemp,[Q*Phi_x(:,1:n);zeros(m,n)]);

% ptemp = diag(ones(TT,1));
% pole = evals(2);
% for i=2:T
%     ptemp = ptemp + (pole^(i-1))*diag(ones(TT-(i-1),1),-(i-1));
% end
% Mobj = Mobj + kron(ptemp,[Q*Phi_x(:,(n+1):(2*n));zeros(m,n)]);

% % complex poles
% for i=1:Pu
%     pole = pu(i);
%     ptemp = diag(ones(TT,1));
%     for i=2:T
%         ptemp = ptemp + (pole^(i-1))*diag(ones(TT-(i-1),1),-(i-1));
%     end
%     Mobj = Mobj + kron(ptemp,...
%      [Q*Phi_x(:,((i+2-1)*n+1):((i+2)*n));R*Phi_u(:,((i-1)*n+1):(i*n))]);
% end

% Objective = norm(Mobj,2);

N = zeros(Pc,T);
M = zeros(Px,T);

for i=1:Pu
    for j=1:T
        N(2*(i-1)+1,j) = 2*real(pu(i)^(j-1));
        N(2*(i-1)+2,j) = -2*imag(pu(i)^(j-1));
    end
end

for i=1:T
    M(1,i) = evals(1)^(i-1);
    M(2,i) = evals(2)^(i-1);
end
M(3:end,:) = N;

% Phi_x(z) = \sum G 1/(z-p) = \sum (Gx + jGy) 1/(z-(x+jy))
% Phi_x(n) = \sum G p^{n-1}
% G p^{n-1} + \overline{G} \overline{p}^{n-1}
% = G p^{n-1} + \overline{G p^{n-1}}
% = 2 Re(G p^{n-1})
% = 2 Re((Gx + jGy) (Re(p^{n-1}) + j Im(p^{n-1}))
% = 2 Gx Re(p^{n-1}) - 2 Gy Im(p^{n-1}))

% p = x + jy
% G = Gx + jGy
% H = Hx + jHy

M = kron(M,eye(2));
N = kron(N,eye(2));


% remove small entries
indeces = find(abs(M) < tol);
M(indeces) = 0;
indeces = find(abs(N) < tol);
N(indeces) = 0;

%Mobj = [Q*Phi_x*M;
%        R*Phi_u*N];
Mobj = [Q*Phi_x*M;
        R*Phi_u*M];


Objective = norm(Mobj,'fro');


% real poles
%Constraints = [(evals(1)*eye(2)-A)*Phi_x(:,1:n) == 0, ...
%               (evals(2)*eye(2)-A)*Phi_x(:,(n+1):(2*n)) == 0];
% Constraints = [(evals(1)*eye(2)-A)*Phi_x(:,1:n) ...
%                -B*Phi_u(:,1:n) == 0, ...
%                (evals(2)*eye(2)-A)*Phi_x(:,(n+1):(2*n)) ...
%                -B*Phi_u(:,(n+1):(2*n)) == 0];

% complex poles
    % Gx = Phi_x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n));
    % Gy = Phi_x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n));
    % Hx = Phi_u(:,((2*(i-1))*n+1):((2*(i-1)+1)*n));
    % Hy = Phi_u(:,((2*(i-1)+1)*n+1):((2*i)*n));
for i=1:Pu    
    % Constraints = [Constraints,...
    %   (real(pu(i))*eye(2) - A)*Phi_x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n)) ...
    %   - imag(pu(i))*Phi_x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n)) ...
    %   - B*Phi_u(:,((2*(i-1))*n+1):((2*(i-1)+1)*n)) == 0];
    
    % Constraints = [Constraints,...
    %   imag(pu(i))*Phi_x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n)) ...
    %   + (real(pu(i))*eye(2) - A)*Phi_x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n)) ...
    %   - B*Phi_u(:,((2*(i-1)+1)*n+1):((2*i)*n)) == 0];    
end

temp = 2*ones(2*Pu,1);
temp(2:2:end) = 0;
temp = [1;1;temp];
temp = kron(temp,eye(2));

pp = zeros(Px);
pp(1,1) = evals(1);
pp(2,2) = evals(2);

for i=1:Pu
    pp(2+2*(i-1)+1,2+2*(i-1)+1) = real(pu(i));
    pp(2+2*(i-1)+1,2+2*(i-1)+2) = imag(pu(i));
    pp(2+2*(i-1)+2,2+2*(i-1)+1) = -imag(pu(i));
    pp(2+2*(i-1)+2,2+2*(i-1)+2) = real(pu(i));
end

pp = kron(pp,eye(2));

% [Gx Gy]    [x  y
%            -y  x]

% Constraints = [Constraints,...
%                Phi_x*temp == eye(2)];

Constraints = [Phi_x*pp - A*Phi_x - B*Phi_u == 0, ...
               Phi_x*temp == eye(2)];

% (pI-A)G - BH = 0
% p = x+jy
% G = Gx + jGy
% H = Hx + jHy

% ((x+jy)I-A)(Gx + jGy) - B(Hx + jHy)
% = xGx - yGy + j(yGx + xGy) -A Gx - B Hx - j(A Gy + B Hy)
% = (xI-A)Gx  -y Gy - B Hx + j( yGx + (xI-A) Gy - B Hy) = 0
% so:
% 1. (xI-A)Gx  -y Gy - B Hx = 0
% 2. yGx + (xI-A) Gy - B Hy = 0
% and
% 3. \sum G = I

% Set some options for YALMIP and solver
options = sdpsettings('verbose',1,'solver','mosek');

% Solve the problem
sol = optimize(Constraints,Objective,options);

obj = value(Objective);

x = value(Phi_x);
u = value(Phi_u);

z = tf('z');

%G 1/(z-p) + \overline{G} 1/(z-\overline{p})

Phix = x(:,1:n)/(z-evals(1)) + x(:,(n+1):(2*n))/(z-evals(2));
for i=1:Pu
    Gx = x(:,((2+2*(i-1))*n+1):((2+2*(i-1)+1)*n));
    Gy = x(:,((2+2*(i-1)+1)*n+1):((2+2*i)*n));
    G = Gx + sqrt(-1)*Gy;
    
    Phix = Phix ...
          + G/(z-pu(i)) ...
          + conj(G)/(z-conj(pu(i)));
end

for i=1:Pu
    Hx = u(:,((2*(i-1))*n+1):((2*(i-1)+1)*n));
    Hy = u(:,((2*(i-1)+1)*n+1):((2*i)*n));
    H = Hx + sqrt(-1)*Hy;
    
    if i==1
        Phiu = H/(z-pu(i)) ...
               + conj(H)/(z-conj(pu(i)));
    else
        Phiu = Phiu ...
               + H/(z-pu(i)) ...
               + conj(H)/(z-conj(pu(i)));
    end
end

Phi0 = inv(z*eye(2)-A);

%figure(2)
%bode(Phix,Phi0)

%figure(3)
%bode(Phiu)

Phix_pfd = Phix;
Phiu_pfd = Phiu;

ws = logspace(-4,log10(pi),10000);

figure(1)

colors = 'rcmb';

for ii=1:length(Ts)
    
    [mag,phase,wout] = bode(Phixs{ii}(1,1),ws);
    subplot(2,2,1);
    if ii==2
       hold on; 
    end
    semilogx(wout,20*log10(squeeze(mag)),colors(ii));
    subplot(2,2,3);
    if ii==2
       hold on; 
    end    
    semilogx(wout,squeeze(phase),colors(ii));
    
    [mag,phase,wout] = bode(Phixs{ii}(2,1),ws);
    subplot(2,2,2);
    if ii==2
       hold on; 
    end    
    semilogx(wout,20*log10(squeeze(mag)),colors(ii));
    subplot(2,2,4);
    if ii==2
       hold on; 
    end    
    semilogx(wout,squeeze(phase),colors(ii));
    
end

[mag,phase,wout] = bode(Phix_pfd(1,1),ws);
subplot(2,2,1);
semilogx(wout,20*log10(squeeze(mag)),'k');
axis([1e-4 pi -40 50]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{11}(z) Magnitude [dB]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;
subplot(2,2,3);
semilogx(wout,squeeze(phase),'k');
axis([1e-4 pi -250 20]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{11}(z) Phase [deg]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;

[mag,phase,wout] = bode(Phix_pfd(2,1),ws);
subplot(2,2,2);
semilogx(wout,20*log10(squeeze(mag)),'k');
axis([1e-4 pi -40 50]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{21}(z) Magnitude [dB]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;
subplot(2,2,4);
semilogx(wout,squeeze(phase),'k');
axis([1e-4 pi -420 20]);
xlabel('Frequency [rad/s]');
ylabel('\Phi_{21}(z) Phase [deg]');
legend('SLS - 20 poles','SLS - 50 poles','SLS - 100 poles','SLS - 300 poles',...
       'Optimal Solution','Location','southwest');
fixPlot(1);
hold off;




% figure(1)
% bode(Phix_sls,Phix_pfd,Phi0);

% figure(2)
% bode(Phiu_sls,Phiu_pfd);


end



==> figs/plot_spiral_second_derivative.m <==


% last_k = 100;
% plotting = zeros(1,last_k);
% plotting2 = zeros(1,last_k);
% dists = zeros(1,last_k);

% for k=1:last_k
    
% gp = 2 - ((2*k+1)/sqrt(k*(k+1)))*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)))...
% -2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)- ...
% sqrt(k)));

% plotting(k) = gp;

% %gtemp = ((2*k+1)/sqrt(k*(k+1)))*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)));
% gtemp = 2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)));
% gtemp = 2 - 2*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)))...
% -2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)- ...
% sqrt(k)));

% gtemp = 2 - 2*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k)))...
% -2*sqrt(pi)*(sqrt(k+1)-sqrt(k))*sin(2*sqrt(pi)*(sqrt(k+1)- ...
% sqrt(k)));

% gtemp = sqrt(pi/k);

% plotting2(k) = gtemp;

% dists(k) = (1/last_k)*(2*k+1 - ...
%                        2*sqrt(k*(k+1))*cos(2*sqrt(pi)*(sqrt(k+1)-sqrt(k))));

% end

% figure(1)
% plot(1:last_k,plotting);

% figure(2)
% plot(1:last_k,plotting2);

% figure(3)
% t = linspace(-2*pi,2*pi,1000);
% plot(t,sin(t)-t.*cos(t));

% b = 1/(2*sqrt(pi*last_k));

% figure(4)
% plot(1:last_k,dists);
% hold on;
% plot(1:last_k,0*(1:last_k)+(2*pi*b)^2,'k');
% hold off;

% b = 1/(2*sqrt(pi*13));
% figure(5)
% title('spirals');
% t = linspace(0,2*sqrt(pi*13),300);
% r = b*t;
% x = r.*cos(t);
% y = r.*sin(t);
% plot(x,y);
% hold on;
% t = linspace(0,-2*sqrt(pi*13),300);
% r = abs(b*t);
% x = r.*cos(t);
% y = r.*sin(t);
% plot(x,y);
% hold off;


% figure(6)
% k0 = 0;
% k1 = 1;

% theta0 = 2*sqrt(pi*k0);
% theta1 = 2*sqrt(pi*k1);

% total = 10;
% b = 1/(2*sqrt(pi*total));
% ts = linspace(theta0,theta1);

% plotting3 = zeros(1,length(ts));
% plotting4 = zeros(1,length(ts));
% r1 = b*theta1;
% rs = b*ts;

% thetacut = 2*sqrt(pi)-(pi/2);

% for i=1:length(ts)
%     plotting3(i) = r1^2 + rs(i)^2 -2*r1*rs(i)*cos(ts(i)-theta1);
%     if ts(i) < thetacut
%         plotting4(i) = r1^2 + rs(i)^2 +2*r1*rs(i);
%     else
%         plotting4(i) = r1^2+rs(i)^2;
%     end
% end
% plot(ts,plotting3);
% hold on;
% plot(ts,plotting4);
% hold off;


% figure(7)
% ts = linspace(0,10000,10000);
% plotting5 = -(2*ts+1)./sqrt(ts.*(ts+1));
% plot(ts,plotting5)


% figure(8)
% ts = linspace(1,10,1000);
% g2 = 2 - ((2*ts+1)./sqrt(ts.*(ts+1))).*cos(2*sqrt(pi).*(sqrt(ts+1)-sqrt(ts)))...
% -2*sqrt(pi)*(sqrt(ts+1)-sqrt(ts)).*sin(2*sqrt(pi).*(sqrt(ts+1)- ...
% sqrt(ts)));
% plot(ts,g2);

% %figure(9)
% ts = linspace(1,10,1000);
% ax = 2*sqrt(pi)*(sqrt(ts+1)-sqrt(ts));
% axp = sqrt(pi)*((1./sqrt(ts+1))-(1./sqrt(ts)));
% gg = (1/2)./(sqrt(ts.*ts+ts).^3).*cos(ax)-ax.*axp.*cos(ax) ...
%      +axp.*(((2*ts+1)./(ts.*ts+ts))-1).*sin(ax);
% %plot(ts,gg);

% z = linspace(0,1,1000);
% az = (2*sqrt(pi).*sqrt(z))./(sqrt(1+z)+1);
% bz = (2+z)./(sqrt(1+z));


% figure(9)
% g = 2 - bz.*cos(az) - az.*sin(az);
% plot(z,g);

% figure(10)
% M = sin((2*sqrt(pi).*sqrt(1))./(sqrt(1+1)+1));
% h = 2 - bz - az.*az;
% plot(z,h);

% p = 0.8;

% ts = 1:50;
% f = ((2*sqrt(2*pi))./sqrt(ts+2))/((1-p)^2);
% g = (p.^(ts+1))/(p*(1-p));

% figure(1)
% plot(ts,f,'b');
% hold on;
% plot(ts,g,'r');
% hold off;

% stop

syms z

az = 2*sqrt(pi)*sqrt(z)/(sqrt(1+z)+1);
h = 2 - ((2+z)/sqrt(1+z))*cos(az) - az*sin(az);
hp = diff(h,z);
hpp = diff(hp,z);

aa = -(1/sqrt(1+z) - (2+z)/(2*sqrt((1+z)^3)) + ...
  (2*pi)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));
aa2 = -(z/(2*sqrt((1+z)^3)) + ...
  (2*pi)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));
bb = ((2+z-sqrt(1+z))/sqrt(1+z))*sqrt(pi)*(...
   1/(sqrt(z)*(sqrt(1+z)+1)) ...
   - sqrt(z)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));
bb2 = sqrt(pi)*((2+z-sqrt(1+z))/(sqrt(z)*(1+z)*(sqrt(1+z)+1)));

hpa = aa*cos(az) + bb2*sin(az);


azp = sqrt(pi)*(1/(sqrt(z)*(sqrt(1+z)+1)) ...
                - sqrt(z)/(sqrt(1+z)*((sqrt(1+z)+1)^2)));

a1 = (z*((sqrt(1+z)+1)^2) + 4*pi*(1+z))/(2*sqrt((1+z)^3)*((sqrt(1+z)+1)^2));
a1 = azp*a1;

a2 = (2+z-sqrt(1+z))/sqrt(1+z);
a2 = azp*azp*a2;

n3 = ((sqrt(1+z)+1)^2)/(2*sqrt(1+z)) + sqrt(1+z) + 1;
a3 = -1/(2*sqrt((1+z)^3)) + (3*z)/(4*sqrt((1+z)^5)) + 2*pi*...
     (n3/((1+z)*((sqrt(1+z)+1)^4)));

n4 = ((1+z)*(sqrt(1+z)+1))/(2*sqrt(z)) + sqrt(z)*(sqrt(1+z)+1) +...
     (sqrt(z)*sqrt(1+z))/2;
a4 = (1-(1/(2*sqrt(1+z))))/(sqrt(z)*(1+z)*(sqrt(1+z)+1)) ...
     - ((2+z-sqrt(1+z))*n4)/(z*((1+z)^2)*((sqrt(1+z)+1)^2));
a4 = sqrt(pi)*a4;

hppa = a1*sin(az) + a2*cos(az) + a3*cos(az) + a4*sin(az);

b1 = (2+z-sqrt(1+z))/(sqrt(z)*(1+z)*(sqrt(1+z)+1));
temp = sin(az)/b1 - sqrt(pi)/2;

ts = [linspace(0,0.1,100) linspace(0.1,1.1,100)];

hplot = zeros(1,length(ts)-1);
hpplot = zeros(1,length(ts)-1);
hpaplot = zeros(1,length(ts)-1);
hppplot = zeros(1,length(ts)-1);
hppaplot = zeros(1,length(ts)-1);
a1plot = zeros(1,length(ts)-1);
a2plot = zeros(1,length(ts)-1);
a3plot = zeros(1,length(ts)-1);
a4plot = zeros(1,length(ts)-1);
cosplot = zeros(1,length(ts)-1);
sinplot = zeros(1,length(ts)-1);
tempplot = zeros(1,length(ts)-1);

for i=2:length(ts)
    t = ts(i);
    hplot(i-1) = double(subs(h,z,t));
    hpplot(i-1) = double(subs(hp,z,t));
    hpaplot(i-1) = double(subs(hpa,z,t));
    hppplot(i-1) = double(subs(hpp,z,t));
    hppaplot(i-1) = double(subs(hppa,z,t));

    tempplot(i-1) = double(subs(temp,z,t));
    % a1plot(i-1) = double(subs(a1,z,t));
    % a2plot(i-1) = double(subs(a2,z,t));
    % a3plot(i-1) = double(subs(a3,z,t));
    % a4plot(i-1) = double(subs(a4,z,t));    
    % cosplot(i-1) = double(subs(cos(az),z,t));
    % sinplot(i-1) = double(subs(sin(az),z,t));    
end

% figure(1)
% plot(ts(2:end),hplot);

% figure(2)
% plot(ts(2:end),hpplot);
% hold on;
% plot(ts(2:end),hpaplot,'r');
% hold off;

% figure(3)
% plot(ts(2:end),hppplot);
% hold on;
% plot(ts(2:end),hppaplot,'r');
% hold off;

% figure(4)
% plot(ts(2:end),hpplot-hpaplot);

% figure(5)
% plot(ts(2:end),hppplot-hppaplot);

figure(6)
plot(ts(2:end),hppaplot);
fixPlot(6);
h1 = xlabel('$z$','Fontsize',30);
h1 = set(h1,'Interpreter','latex');
h2 = ylabel('$\frac{d^2 h}{dz^2}$','FontSize',40);
h2 = set(h2,'Interpreter','latex');
set(gcf,'Position',[200 100 1174 874]);

% figure(10)
% plot(ts(2:end),tempplot);


%% %%%%%%%%% ignore

% figure(6)
% plot(ts(2:end),a1plot,'b');
% hold on;
% plot(ts(2:end),a2plot,'r');
% plot(ts(2:end),a3plot,'g');
% plot(ts(2:end),a4plot,'m');
% plot(ts(2:end),cosplot,'c');
% plot(ts(2:end),sinplot,'y');
% hold off;
% legend('a_1','a_2','a_3','a_4','cos(a_z)','sin(a_z)');
% fixPlot(6);

% figure(7)
% plot(ts(2:end),a1plot.*sinplot,'b');
% hold on;
% plot(ts(2:end),a2plot.*cosplot,'r');
% plot(ts(2:end),a3plot.*cosplot,'g');
% plot(ts(2:end),a4plot.*sinplot,'m');
% plot(ts(2:end),a2plot.*cosplot+a4plot.*sinplot,'k');
% plot(ts(2:end),a2plot.*cosplot+a4plot.*sinplot+a1plot.*sinplot+...
%      a3plot.*cosplot,'c');
% hold off;
% legend('a_1','a_2','a_3','a_4');
% fixPlot(7);


